Scaling In-Context Demonstrations with Structured Attention

The recent surge of large language models (LLMs) highlights their ability to perform in-context learning, i.e., "learning" to perform a task from a few demonstrations in the context without any parameter updates. However, their capabilities of in-context learning are limited by the model architecture: 1) the use of demonstrations is constrained by a maximum sentence length due to positional embeddings; 2) the quadratic complexity of attention hinders users from using more demonstrations efficiently; 3) LLMs are shown to be sensitive to the order of the demonstrations. In this work, we tackle these challenges by proposing a better architectural design for in-context learning. We propose SAICL (Structured Attention for In-Context Learning), which replaces the full-attention by a structured attention mechanism designed for in-context learning, and removes unnecessary dependencies between individual demonstrations, while making the model invariant to the permutation of demonstrations. We evaluate SAICL in a meta-training framework and show that SAICL achieves comparable or better performance than full attention while obtaining up to 3.4x inference speed-up. SAICL also consistently outperforms a strong Fusion-in-Decoder (FiD) baseline which processes each demonstration independently. Finally, thanks to its linear nature, we demonstrate that SAICL can easily scale to hundreds of demonstrations with continuous performance gains with scaling.

==> code_block.py <==
# We heavily use Einstein style notation for tensor operations
from einops import rearrange
# equivalent to torch.einsum
from opt_einsum import contract


def StructuredAttention(query_states, key_states, value_states, mask, segment_length):
    '''
    query_states, key_states, value_states: 
        size: (batch_size, num_heads, num_segment * segment_length, dim)
    mask:
        size: (batch_size, 1, 1, num_segment * segment_length)
    segment_length: 
        max length for each demonstration/test input

    '''

    # split into blocks
    # (batch_size, num_heads, num_seg, segment_length, dim)
    query_states = rearrange(
        query_states, 'b h (s t) d -> b h s t d', t=segment_length)
    key_states = rearrange(
        key_states, 'b h (s t) d -> b h s t d', t=segment_length)
    value_states = rearrange(
        value_states, 'b h (s t) d -> b h s t d', t=segment_length)
    # (batch_size, 1, num_seg, 1, key_length)
    block_mask = rearrange(mask, 'b h t (s r) -> b h s t r', r=segment_length)

    # the diagonal part, shape (batch_size, num_heads, num_seg, segment_length, segment_length)
    block_diag = contract(
        'b h s t d, b h s r d -> b h s t r', query_states, key_states)

    # calculate position bias for each block, this function follows the original T5 relative position bias
    position_bias_diag = calculate_position_bias(
        segment_length, segment_length)
    # (batch_size, num_heads, 1, segment_length, segment_length)
    block_diag_bias = rearrange(position_bias_diag, 'b h t r -> b h 1 t r')
    # add bias to diagonal part
    block_diag += block_diag_bias + block_mask

    # last block column, attention from all demonstrations to the test sample
    block_global_key = contract(
        'b h s t d, b h r d -> b h s t r', query_states[:, :, :-1], key_states[:, :, -1])
    block_global_key += block_mask[:, :, -1, None]
    # last row, attention from the test sample to all demonstrations
    block_global_query = contract(
        'b h t d, b h s r d -> b h s t r', query_states[:, :, -1], key_states[:, :, :-1])
    block_global_query += block_mask[:, :, :-1]

    # merge block diagonal and last column for computing softmax
    block_global_key_cat = torch.cat(
        [block_diag[:, :, :-1], block_global_key], dim=-1)
    block_global_key_cat = nn.functional.softmax(
        block_global_key_cat.float(), dim=-1).type_as(block_global_key_cat)
    # merge last row for computing softmax
    block_global_query_cat = torch.cat(
        [block_global_query, block_diag[:, :, -1, None]], dim=2)
    block_global_query_cat = rearrange(
        block_global_query_cat, 'b h s t r -> b h t (s r)')
    block_global_query_cat = nn.functional.softmax(
        block_global_query_cat.float(), dim=-1).type_as(block_global_query_cat)

    # dropout
    block_global_key_cat = nn.functional.dropout(
        block_global_key_cat, p=self.dropout, training=self.training
    )
    block_global_query_cat = nn.functional.dropout(
        block_global_query_cat, p=self.dropout, training=self.training
    )

    # split back for computing block matrix multiplication
    output_key_diag = contract('b h s t r, b h s r d -> b h s t d',
                               block_global_key_cat[..., :segment_length], value_states[:, :, :-1])
    output_key_global = contract('b h s t r, b h r d -> b h s t d',
                                 block_global_key_cat[..., segment_length:], value_states[:, :, -1])
    output_query_global = contract('b h r l, b h l d -> b h r d', block_global_query_cat,
                                   rearrange(value_states, 'b h s t d -> b h (s t) d'))
    output_query_global = rearrange(
        output_query_global, 'b h r d -> b h 1 r d')
    output = torch.cat([output_key_diag+output_key_global,
                       output_query_global], dim=2)

    attn_output = rearrange(
        output, 'b h s t d -> b (s t) (h d)', t=segment_length)
    return attn_output
